Optimized Receiver Design for Entanglement-Assisted Communication using BPSK

The use of pre-shared entanglement in entanglement-assisted communication offers a superior alternative to classical communication, especially in the photon-starved regime and highly noisy environments. In this paper, we analyze the performance of several low-complexity receivers that use optical parametric amplifiers. The simulations demonstrate that receivers employing an entanglement-assisted scheme with phase-shift-keying modulation can outperform classical capacities. We present a 2x2 optical hybrid receiver for entanglement-assisted communication and show that it has a roughly 10% lower error probability compared to previously proposed optical parametric amplifier-based receivers for more than 10 modes. However, the capacity of the optical parametric amplifier-based receiver exceeds the Holevo capacity and the capacities of the optical phase conjugate receiver and 2x2 optical hybrid receiver in the case of a single mode. The numerical findings indicate that surpassing the Holevo and Homodyne capacities does not require a large number of signal-idler modes. Furthermore, we find that using unequal priors for BPSK provides roughly three times the information rate advantage over equal priors.

==> figures/Perfc_OPA_IdlerNegativeBinomial.m <==
function PE = Perfc_OPA_IdlerNegativeBinomial(M, Ns, Nb, eta, G)
    p0 = 0.5;
    p1 = 0.5;
    
    Nbar0 = OPAMean_Idler(Ns, Nb, G, eta, 0);
    Nbarpi = OPAMean_Idler(Ns, Nb, G, eta, pi);
    sigma0 = sqrt(Nbar0.*(Nbar0 + 1));
    sigma1 = sqrt(Nbarpi.*(Nbarpi + 1));
    
    Nth = M.*( sigma1.*Ntheta0 + sigma0.*Ntheta_pi)./(sigma0+ sigma1);
    
    narray = 1:floor(Nth);

    PX0LessthanTh = 0;
    for na = narray
        pp = OPA_photon_dist(na, 0, M, Ns, Nb, G, eta);
        PX0LessthanTh = PX0LessthanTh + pp;
    end

    PXpiLessthanTh = 0;
    for na = narray
        pp = OPA_photon_dist(na, pi, M, Ns, Nb, G, eta);
        PXpiLessthanTh = PXpiLessthanTh + pp;
    end

    PE = p0.*PX0LessthanTh + p1.*(1 - PXpiLessthanTh);

end

